Expressing and Analyzing Quantum Algorithms with Qualtran

Quantum computing's transition from theory to reality has spurred the need for novel software tools to manage the increasing complexity, sophistication, toil, and fallibility of quantum algorithm development. We present Qualtran, an open-source library for representing and analyzing quantum algorithms. Using appropriate abstractions and data structures, we can simulate and test algorithms, automatically generate information-rich diagrams, and tabulate resource requirements. Qualtran offers a standard library of algorithmic building blocks that are essential for modern cost-minimizing compilations. Its capabilities are showcased through the re-analysis of key algorithms in Hamiltonian simulation, chemistry, and cryptography. Architecture-independent resource counts output by Qualtran can be forwarded to our implementation of cost models to estimate physical costs like wall-clock time and number of physical qubits assuming a surface-code architecture. Qualtran provides a foundation for explicit constructions and reproducible analysis, fostering greater collaboration within the growing quantum algorithm development community.

==> chem_sparse_be_cost.py <==
num_spin_orb = 8
# build 8-fold symmetric integrals
tpq, eris = build_random_test_integrals(num_spin_orb // 2)

# Build SELECT and PREPARE
select = SelectSparse(num_spin_orb)
prepare = PrepareSparse.from_hamiltonian_coeffs(
    num_spin_orb,
    tpq,
    eris,
    num_bits_state_prep=16,
)
# Build the block encoding of H
block_encoding = SelectBlockEncoding(
    select=select, prepare=prepare, alpha=0.0, epsilon=0.0
)
# Compute the total T counts of the block encoding
costs = get_cost_value(
    block_encoding, QECGatesCost(), generalizer=generalize_cswap_approx
)
print(costs)
# Classify the bloq counts
bloq_classification = classify_t_count_by_bloq_type(block_encoding)
for k, v in bloq_classification.items():
    print(f"{k:>17} = {v:>4}")
# ... generate diagrams


==> explicit_matrix.py <==
import numpy as np
from qualtran.bloqs.block_encoding.sparse_matrix import (
    ExplicitEntryOracle, SparseMatrix, TopLeftRowColumnOracle,
)
data = np.array([[0.0, 0.25], [1 / 3, 0.467]])
row_oracle = col_oracle = TopLeftRowColumnOracle(1)
entry_oracle = ExplicitEntryOracle(1, data, entry_bitsize=10)
a = SparseMatrix(row_oracle, col_oracle, entry_oracle, eps=0)

==> gen_cost_expr_no_imp.py <==
# ... construct Sympy symbols
s_timestep = (s_delta_ts / s_xi) ** (1 / s_p)
s_eps_r = (s_delta_ht * s_timestep) / s_n_rot
s_n_pe = 0.76 * sympy.pi / (s_delta_pe * s_timestep)
s_trotter_step = build_plaq_unitary_second_order_suzuki(
    s_length, s_hubb_u, s_timestep, eps=s_eps_r, hubb_t=s_tau
)
t_counts = s_n_pe * t_counts_from_sigma(
    s_trotter_step.call_graph(generalizer=catch_rotations)[1]
)
sympy.print_latex(t_counts)


==> hamsim_chebyshev.py <==
from qualtran.bloqs.block_encoding import (
    BlockEncoding,
    LinearCombination,
    ScaledChebyshevPolynomial,
)
from qualtran.linalg.polynomial.jacobi_anger_approximations import degree_jacobi_anger_approximation

def chebyshev(n: int, x: BlockEncoding) -> BlockEncoding:
    return ScaledChebyshevPolynomial(x, n).linear_combination

def jacobi_anger_cosine(t: float, H: BlockEncoding, K: int) -> BlockEncoding:
    return LinearCombination(
        (identity(H),) + tuple(chebyshev(2 * k, H) for k in range(1, K)),
        (jv(0, t),) + tuple(2 * (-1) ** k * jv(2 * k, t) for k in range(1, K)),
        lambd_bits=9,
    )

def jacobi_anger_sine(t: float, H: BlockEncoding, K: int) -> BlockEncoding:
    return LinearCombination(
        tuple(chebyshev(2 * k + 1, H) for k in range(K)),
        tuple(2 * (-1) ** k * jv(2 * k + 1, t) for k in range(K)),
        lambd_bits=9,
    )

def hamiltonian_simulation(t: float, H: BlockEncoding, eps: float) -> BlockEncoding:
    K = degree_jacobi_anger_approximation(t * H.alpha, precision=eps)
    cosH = jacobi_anger_cosine(t * H.alpha, H, K)
    isinH = Phase(jacobi_anger_sine(t * H.alpha, H, K), phi=1 / 2, eps=1e-11)
    return LinearCombination.of_terms((1.0, cosH), (-1.0, isinH))


==> linear_combination.py <==
from qualtran.bloqs.basic_gates import Identity
from qualtran.bloqs.block_encoding import (
    LinearCombination, Product, Unitary,
)

t_2 = LinearCombination.of_terms(
    (2.0, Product.of(a, a)), (-1.0, Unitary(Identity()))
)

==> qrom_apply_lth_bloq_1d.py <==
import numpy as np
from qualtran import QUInt
from qualtran.drawing import show_bloq
from qualtran.bloqs.arithmetic.bitwise import XorK
from qualtran.bloqs.multiplexers.apply_lth_bloq import ApplyLthBloq

N, d_size = 10, 7
data = np.random.default_rng(42).integers(0, 2**d_size, N)
# XorK bloq is used to load classical data in a target register.
bloqs = [XorK(QUInt(d_size), d) for d in data]
# Create a QROM bloq using controlled-multiplexor ApplyLthBloq.
qrom = ApplyLthBloq(bloqs, control_val=1)
# Print a latex diagram of the qrom bloq decomposition.
show_bloq(qrom.decompose_bloq(), 'latex')
# Test classical simulation for all indices
for n in range(N):
    ctrl, n_out, x = qrom.call_classically(control=1, selection=n, x=0)
    assert (ctrl, n_out, x) == (1, n, data[n])
# Assert decomposition has optimal gate counts.
assert qrom.t_complexity().t == 4 * (N - 1)


==> qrom_apply_lth_bloq_2d.py <==
import numpy as np
from qualtran import QUInt
from qualtran.bloqs.arithmetic.bitwise import XorK
from qualtran.bloqs.multiplexers.apply_lth_bloq import ApplyLthBloq

N, M, d_size = 3, 4, 7
data = np.random.default_rng(42).integers(0, 2**d_size, (N, M))
# XorK bloq is used to load classical data in a target register.
bloqs = [[XorK(QUInt(d_size), d) for d in d_row] for d_row in data]
# Create a QROM bloq using controlled-multiplexor ApplyLthBloq.
qrom = ApplyLthBloq(bloqs, control_val=1)
# Test classical simulation for all indices
for n in range(N):
    for m in range(M):
        ctrl, n_out, m_out, x = qrom.call_classically(control=1,
                                                      selection0=n,
                                                      selection1=m, x=0)
        assert (ctrl, n_out, m_out, x) == (1, n, m, data[n][m])
# Assert decomposition has optimal gate counts.
assert qrom.t_complexity().t == 4 * (N * M - 1)

==> snippet_ZPowConstPhaseGradient.py <==
import sympy
from qualtran.bloqs.rotations.zpow_via_phase_gradient import ZPowConstViaPhaseGradient

t = sympy.Symbol("t")
bloq = ZPowConstViaPhaseGradient.from_precision(t, eps=1e-6)


==> snippet_hamsim_gqsp.py <==
from qualtran.bloqs.chemistry.hubbard_model.qubitization.prepare_hubbard import (
    PrepareHubbard,
)
from qualtran.bloqs.chemistry.hubbard_model.qubitization.select_hubbard import (
    SelectHubbard,
)
from qualtran.bloqs.block_encoding.lcu_block_encoding import LCUBlockEncoding
from qualtran.bloqs.qubitization import QubitizationWalkOperator
from qualtran.bloqs.hamiltonian_simulation.hamiltonian_simulation_by_gqsp import (
    HamiltonianSimulationByGQSP,
)

n, t_hubbard, u_hubbard = 4, 1, 4
select = SelectHubbard(n, n)
prepare = PrepareHubbard(n, n, t_hubbard, u_hubbard)
block_enc = LCUBlockEncoding(select=select, prepare=prepare)
walk_op = QubitizationWalkOperator(block_enc)

t, eps = 5, 1e-5
hamsim_H = HamiltonianSimulationByGQSP(walk_op, t=t, precision=eps)

